A Fast Algorithm for Calculation of Th\^eo1

Th\^eo1 is a frequency stability statistic which is similar to the Allan variance but can provide stability estimates at longer averaging factors and with higher confidence. However, the calculation of Th\^eo1 is significantly slower than the Allan variance, particularly for large data sets, due to a worse computational complexity. A faster algorithm for calculating the `all-$\tau$' version of Th\^eo1 is developed by identifying certain repeated sums and removing them with a recurrence relation. The new algorithm has a reduced computational complexity, equal to that of the Allan variance. Computation time is reduced by orders of magnitude for many datasets. The new, faster algorithm does introduce an error due to accumulated floating point errors in very large datasets. The error can be compensated for by increasing the numerical precision used at critical steps. The new algorithm can also be used to increase the speed of Th\^eoBr and Th\^eoH which are more sophisticated statistics derived from Th\^eo1.

==> Theo1.cpp <==
/*========================================
* Calculates Theo1 of a given dataset. 
* The dataset is assumed to be phase
* data, taken at unit time increments.
* Any linear component to the dataset is
* removed as a first step. Should be 
* compiled with -O3 -ffast-math.
*
* X = input dataset
* N = number of elements in X
* T = Theo1 output
*
* Ben Lewis, University of Strathclyde 
*======================================*/

/* Remove any linear part of the dataset*/
void removeLinear(double* X,int N){
    double midpoint = ((double) (N-1))/2;
    long double sum1 = 0;
    long double sum2 = 0;
    for(int i = 0; i < N; i++){
        sum1 += X[i];
        sum2 += X[i]*(i-midpoint);
    }
    double a = sum1/N;
    double b = sum2/N*12/((double)N*N-1);
    for(int i = 0; i < N; i++){
        X[i] -= a + b*(i-midpoint);
    }
}

/* The computational routine */
void Theo1(double *X, double *T, int N){
// Initialise arrays
int k_max = (N-1)/2;
double* C1 = new double[N];
double* C3 = new double[k_max+1];
double* C4 = new double[k_max*2];
// Preprocess by removing linear part
removeLinear(X,N);
// Calculate C1
double s=0;
for(int i = 0; i < N; i++){
  s += (X[i]*X[i]);
  C1[i] = s;
}
// Main loop
C3[0] = C1[N-1];
for(int k=1; k<=k_max; k++){
  //Calculate C2 values
  double C2_2k = 0;
  double C2_2k_1 = 0;
  for(int j = 0; j <= N-2*k-1; j++){
    C2_2k += (X[j]*X[j+2*k]);
    C2_2k_1 += (X[j]*X[j+2*k-1]);
  }
  C2_2k_1 += (X[N-2*k]*X[N-1]);
  // Update C3, C4 in place
  for(int v=0; v < k; v++){
    C3[v] -= (X[k-1-v]*X[k-1+v])
           + (X[N-k+v]*X[N-k-v]);
  }
  for(int v = 1;v<=2*k-2;v++){
    C4[v-1] -= (X[2*k-1-v]*X[2*k-1])
             + (X[2*k-2-v]*X[2*k-2])
             + (X[N-2*k]*X[N-2*k+v])
             + (X[N-2*k+1]*X[N-2*k+1+v]);   
  }
  C3[k] = C2_2k;
  C4[2*k-2] = 2*C2_2k_1 - (X[0]*X[2*k-1])
            - (X[N-2*k]*X[N-1]);
  C4[2*k-1] = 2*C2_2k;
  //Calculate un-normalised T_k from C1-C4
  double T_k = 0;
  double A0 = C1[N-1] - C1[2*k-1]
            + C1[N-2*k-1] + 2*C2_2k;
  for(int v = 1;v<=k;v++){
    double A1 = A0 - C1[v-1]
              + C1[N-1-v] - C1[2*k-v-1]
              + C1[N-1-2*k+v];
    double A2 = C3[k-v] - C4[v-1]
              - C4[2*k-v-1];
    T_k += (A1+2*A2)/v;
  }
  // Apply normalisation to get Theo1
  T[k-1] = (T_k/(3*(double)(N-2*k)*k*k));
}
//Release memory
delete[] C1;
delete[] C3;
delete[] C4;
}
